Constricting the Computational Complexity Gap of the $4$-Coloring Problem in $(P_t,C_3)$-free Graphs

The $k$-Coloring problem on hereditary graph classes has been a deeply researched problem over the last decade. A hereditary graph class is characterized by a (possibly infinite) list of minimal forbidden induced subgraphs. We say that a graph is $(H_1,H_2,\ldots)$-free if it does not contain any of $H_1,H_2,\ldots$ as induced subgraphs. The complexity landscape of the problem remains unclear even when restricting to the case $k=4$ and classes defined by a few forbidden induced subgraphs. While the case of only one forbidden induced subgraph has been completely resolved lately, the complexity when considering two forbidden induced subgraphs still has a couple of unknown cases. In particular, $4$-Coloring on $(P_6,C_3)$-free graphs is polynomial while it is NP-hard on $(P_{22},C_3)$-free graphs. We provide a reduction showing NP-completeness of $4$-Coloring on $(P_t,C_3)$-free graphs for $19\leq t\leq 21$, thus constricting the gap of cases whose complexity remains unknown. Our proof includes a computer search ensuring that the graph family obtained through the reduction is indeed $P_{19}$-free.

==> sage_script.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "ba4d895a",
   "metadata": {},
   "outputs": [],
   "source": [
    "from sage.graphs.graph_coloring import all_graph_colorings\n",
    "from itertools import combinations\n",
    "\n",
    "def Mprime(): \n",
    "    # makes a variant of Mycielski graph with deleted vertex\n",
    "    result = graphs.MycielskiGraph(5)\n",
    "    result.delete_vertex(16)\n",
    "    result.relabel(range(len(result))) # relabeling of vertices after vertex deletion\n",
    "    return result \n",
    "\n",
    "def get_Is(): \n",
    "    # returns independent sets I = get_Is[0] and I' = get_Is[1]\n",
    "    return ((1, 3, 10, 21), (19, 17, 11, 5))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "56dcf874",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "for v in I = (1, 3, 10, 21) and w in I' = (19, 17, 11, 5) there is no edge vw between:\n",
      "1 and 19\n",
      "3 and 17\n",
      "10 and 11\n",
      "21 and 5\n"
     ]
    }
   ],
   "source": [
    "# sanity check --- testing colors of vertices (1,3,10,21) in all colorings of Mprime() graph\n",
    "# and connections between I = get_Is[0] and I' = get_Is[1]\n",
    "\n",
    "M = Mprime()\n",
    "\n",
    "for i in range(2):\n",
    "    for e in combinations(get_Is()[i], 2): # sanity check --- if quadruples from get_Is() are independent sets in M\n",
    "        if M.has_edge(e):\n",
    "            raise NameError(str(get_Is()[i]) + \" is not an independent set! \" + str(e))\n",
    "        \n",
    "for C in all_graph_colorings(M, 4, vertex_color_dict=True): # iterates over all 4-colorings C of M; color of a vertex v in coloring C is C[v]\n",
    "    used_colors = set()\n",
    "    for v in get_Is()[0]:\n",
    "        used_colors.add(C[v])\n",
    "    if len(used_colors) < 4:\n",
    "        raise NameError(\"not all vertices received different colors!\")\n",
    "\n",
    "print(\"for v in I =\", get_Is()[0], \"and w in I' =\", get_Is()[1], \"there is no edge vw between:\")\n",
    "for v in get_Is()[0]:\n",
    "    for w in get_Is()[1]:\n",
    "        if not M.has_edge(v, w):\n",
    "            print(v, \"and\", w)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "640a23de",
   "metadata": {},
   "outputs": [],
   "source": [
    "def raw_construction(n): \n",
    "    # creates graph with the Mycielski part and n x-type vertices\n",
    "    result = Mprime()\n",
    "    for i in range(n):\n",
    "        result.add_vertex()\n",
    "    \n",
    "    for i in range(n):\n",
    "        for j in (2,3):\n",
    "            result.add_edge(22+i, get_Is()[0][j])\n",
    "    return result\n",
    "\n",
    "def get_color_lists(C): \n",
    "    # returns list of pairs (x, L), where x=0 or x=1 indicates\n",
    "    # which Mycielski quadruple we use for coloring, and L is a list of colors, one of them possibly being C\n",
    "    # used for coloring of gadgets with vertices ordered a,b,a,b,a,c,c,c\n",
    "    return ((0, (C,2)), (1, (0,1)), (0, (C,)), (1, (0,1)), (0,(C,3)), (1, (2,3)), (1,(2,3)), (1, (2,3)))\n",
    "\n",
    "def add_ac_pair(G, C, k, x=-1): \n",
    "    # add ac-pair to G\n",
    "    # C=0 or C=1 is type of a gadget; k=0,1 or 2 is type of ac-pair in an C-type gadget\n",
    "    # if x = -1, then the pair is not attached to any x-type variable\n",
    "    \n",
    "    L = ((C,2), (C,), (C,3))\n",
    "    a = G.add_vertex()\n",
    "    c = G.add_vertex()\n",
    "    G.add_edge(a,c)\n",
    "    for j in (2,3):\n",
    "        G.add_edge(c, get_Is()[1][j])\n",
    "    for j in L[k]:\n",
    "        G.add_edge(a, get_Is()[0][j])\n",
    "    if x != -1:\n",
    "        G.add_edge(c, 22+x)\n",
    "    \n",
    "            \n",
    "def add_gadget(G, n, triple, C): \n",
    "    # adds a gadget of type C to G, C=0 or C=1\n",
    "    # triple = triple of x-type vertices, n - number of x-type vertices in G\n",
    "    # if len(triple) == 0, then c-type vertices are not adjacent to x-type vertices\n",
    "    # by default, all b-type vertices are adjacent to all x-type vertices\n",
    "    new_v = []\n",
    "    for i in range(8):\n",
    "        new_v.append(G.add_vertex()) # a-b-a-b-a and three c-type vertices\n",
    "    for i in range(4):\n",
    "        G.add_edge(new_v[i], new_v[i+1]) # edges a-b-a-b-a\n",
    "    for i in range(3):\n",
    "        G.add_edge(new_v[2*i], new_v[5+i]) # edges a-c\n",
    "        if len(triple) == 3:\n",
    "            G.add_edge(new_v[5+i], 22+triple[i]) # edges c-x\n",
    "    for i in range(n):\n",
    "        for j in range(2):\n",
    "            G.add_edge(22+i, new_v[2*j+1]) # edges x-b\n",
    "            \n",
    "    recipes = get_color_lists(C)\n",
    "    for i in range(8):\n",
    "        for j in recipes[i][1]:\n",
    "            G.add_edge(new_v[i], get_Is()[recipes[i][0]][j])\n",
    "\n",
    "def add_clause(G, n, triple): \n",
    "    # adds a single clause to G\n",
    "    # n = number of x-type vertices, triple - triple of x-type vertices\n",
    "    add_gadget(G, n, triple, 0)\n",
    "    add_gadget(G, n, triple, 1)\n",
    "\n",
    "def is_triangle_free(G):\n",
    "    return G.subgraph_search_count(graphs.CycleGraph(3)) == 0\n",
    "\n",
    "def is_P19_free(G):\n",
    "    good = True\n",
    "    for P in G.subgraph_search_iterator(graphs.PathGraph(19), induced=True):\n",
    "        good = False\n",
    "        print(\"found a long path!\", P)\n",
    "        break\n",
    "    return good"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "80d757e0",
   "metadata": {},
   "outputs": [],
   "source": [
    "def G_0(i):\n",
    "    # constructs a graph G_{0,i} for analyzing induced paths with no x-type vertices\n",
    "    # assumes i gadgets of type 0 and 5-i gadgets of type 1\n",
    "    G = raw_construction(0)\n",
    "    for i in range(i):\n",
    "        add_gadget(G, 0, [], 0)\n",
    "    for i in range(5-i):\n",
    "        add_gadget(G, 0, [], 1)\n",
    "    return G"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "3f4d6526",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 True True\n",
      "1 True True\n",
      "2 True True\n",
      "3 True True\n",
      "4 True True\n"
     ]
    }
   ],
   "source": [
    "for i in range(5):\n",
    "    G = G_0(i)\n",
    "    print(i, is_triangle_free(G), is_P19_free(G))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "afb46c79",
   "metadata": {},
   "outputs": [],
   "source": [
    "def G_1():\n",
    "    # constructs a graph G_1 for analyzing induced paths with one x-type vertex v and one b-type vertex\n",
    "    # V - number from 0 to 5, for different types of x-[gadget with c] connection\n",
    "    G = raw_construction(1)\n",
    "    for C in (0,1):\n",
    "        for k in range(3):\n",
    "            add_ac_pair(G, C, k, 0) # we attach one ac-pair of each type to v\n",
    "    \n",
    "    add_gadget(G, 1, [], 0)\n",
    "    add_gadget(G, 1, [], 1) # both gadgets are connected to v only by b-type vertices\n",
    "                \n",
    "    for _ in range(4):\n",
    "        for C in (0,1):\n",
    "            for k in range(3):\n",
    "                add_ac_pair(G, C, k) # we attach four more sets of ac-pairs\n",
    "    return G"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "9883853f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True True\n"
     ]
    }
   ],
   "source": [
    "G = G_1()\n",
    "print(is_triangle_free(G), is_P19_free(G))\n",
    "#for V in range(6):\n",
    "#    G = one_x_one_b(V)\n",
    "#    print(V, is_triangle_free(G), is_P19_free(G))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "e7e5a78d",
   "metadata": {},
   "outputs": [],
   "source": [
    "def G_2():\n",
    "    # constructs a graph G_2 for analyzing induced paths with one x-type vertex v and two b-type vertices\n",
    "    G = raw_construction(1)\n",
    "    \n",
    "    N = len(G)\n",
    "    add_gadget(G, 1, [], 0) # by default, this gadget will be connected to v by b-type vertices\n",
    "    add_gadget(G, 1, [], 0) # by default, this gadget will be connected to v by b-type vertices\n",
    "        \n",
    "    N = len(G)\n",
    "    add_gadget(G, 1, [], 1) # by default, this gadget will be connected to v by b-type vertices\n",
    "    add_gadget(G, 1, [], 1) # by default, this gadget will be connected to v by b-type vertices\n",
    "                \n",
    "    for _ in range(4):\n",
    "        for C in (0,1):\n",
    "            for k in range(3):\n",
    "                add_ac_pair(G, C, k) # we attach four more sets of ac-pairs\n",
    "    \n",
    "    return G"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "219c33e0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True True\n"
     ]
    }
   ],
   "source": [
    "G = G_1_2()\n",
    "print(is_triangle_free(G), is_P19_free(G))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "96d6bb86",
   "metadata": {},
   "outputs": [],
   "source": [
    "def G_3():\n",
    "    # constructs a graph G_3 for analyzing induced paths with two x-type vertices v, v'\n",
    "    G = raw_construction(2)\n",
    "    \n",
    "    for _ in range(2):\n",
    "        for C in (0,1):\n",
    "            for k in range(3):\n",
    "                add_ac_pair(G, C, k, 0)\n",
    "                add_ac_pair(G, C, k, 1) # we attach two ac-pairs of each type to both v and v'\n",
    "    \n",
    "    for _ in range(4):\n",
    "        for C in (0,1):\n",
    "            for k in range(3):\n",
    "                add_ac_pair(G, C, k) # we attach four more sets of ac-pairs\n",
    "\n",
    "    b = G.add_vertex()\n",
    "    G.add_edge(22, b)\n",
    "    G.add_edge(23, b) # we attach v and v' to b-type vertex\n",
    "    G.add_edge(b, get_Is()[1][0])\n",
    "    G.add_edge(b, get_Is()[1][1]) # we attach b to I'               \n",
    "    return G"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "e288cf86",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True True\n"
     ]
    }
   ],
   "source": [
    "G = G_2()\n",
    "print(is_triangle_free(G), is_P19_free(G))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3b7fe50f-b605-4a6f-8b36-50e345473c5c",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

